Quest for a solution to drift in phase change memory devices

The goal of this thesis is to gain new insights into the drift phenomenon and identify strategies to mitigate it. An extensive experimental characterization of PCM devices and in particular drift forms the foundation of each chapter. With respect to time-scales, ambient temperature, device dimensions, and combinations thereof, drift is studied under unprecedented conditions. In three studies, different aspects of drift are examined. (1) The origin of structural relaxation: Drift measurements over 9 orders of magnitude in time reveal the onset of relaxation in a melt-quenched state. The data is used to appraise two models, the Gibbs relaxation model and the collective relaxation model. Additionally, a refined version of the collective relaxation model is introduced and the consequences of a limited number of structural defects are discussed. (2) Exploiting nanoscale effects in phase change memories: Scaling devices to ever-smaller dimensions is incentivized by the requirement to achieve higher storage densities and less power consumption. Eventually, confinement and interfacial effects will govern the device characteristics. Anticipating these consequences, the feasibility to use a single element, Antimony, is assessed for the first time. The power efficiency, stability against crystallization, and drift are characterized under different degrees of confinement. (3) State-dependent drift in a projected memory cell: New device concepts are aiming to reduce drift by decoupling the cell resistance from the electronic properties of the amorphous phase. A shunt resistor scaling with the amount of amorphous material is added. Simulations and the drift characteristics of a projected device put the idealized concept to the test. The contact resistance between the phase change material and the shunt resistor is identified as a decisive parameter to achieve the desired device properties.

==> figures/INTRO/raw/BandDiagramsTransport.m <==
%% plot DOS
close all

color1 = cbrewer('seq','Blues',9);
color2 = cbrewer('seq','Reds',9);

Energy = [-0.4:0.0001:0.4];

ValenceTail = 10.^[18-Energy *10];
ConductionTail = 10.^[19.2+Energy * 7];

ValenceTail(ValenceTail>1e21) = 1e21;
ConductionTail(ConductionTail>1e21) = 1e21;

sigma = 0.017;
muD = -0.15; 
muA = -0.05;

Donor = 1/(sigma) * exp(-0.5.*((Energy-muD)/sigma).^2) * 6e18;
Acceptor =  1/(sigma) *  exp(-0.5*((Energy-muA)/sigma).^2) * 6e18;

Ef = -0.1;

Ev = -0.3;
Ec = 0.26;

set(gca,'xticklabel',[])
set(gca,'ytick',[])

figure(1)
hold on
%

plot(Donor,Energy,'color',color1(9,:))
plot(Acceptor,Energy,'color',color2(9,:))

plot(ValenceTail,Energy,'color',color1(5,:))
plot(ConductionTail,Energy,'color',color2(5,:))

plot(Donor+Acceptor+ValenceTail+ConductionTail,Energy,'k--')

plot([10 1e30],[Ef Ef],'k:')
plot([10 1e30],[Ev Ev]+0.02,'k:')
plot([10 1e30],[Ec Ec]-0.02,'k:')


set(gca,'xscale','log')
xlim([1e18 2e21])
ylim([-0.35 0.31])
ylabel('Energy [eV]')
xlabel('log(DOS)')

ThesisFigPres_DP
legend('donor','acceptor','VB tail','CB tail','DOS - envelope','location','northwest')


set(gcf,'position',[10.5 11.5 14 16])

export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\Bandstructure')

%% plot Poole Frenkel 
r = -0.03:0.0005:0.03;

color = cbrewer('seq','Greys',9);

figure(2)
hold on
occupied = -1./r.^2;
occupied(occupied<-4e4) = -4e4;

% h1 = plot(r,-occupied,'-','color',color(6,:));
plot([-0.015 0.015],[4e4 4e4],'k:')
plot(r,1./r.^2,'--','color',color(6,:));

h2 = plot(r+0.04,1./r.^2,'--','color',color(6,:));

plot(r-0.04,1./r.^2,'--','color',color(6,:))

plot([-0.08 0.08],[+2500 +2500],'k:')

h3 = plot(0,4e4,'bo','markerFaceColor','b');
ylim([-5e3 6.5e4 ])
xlim([-0.065 0.065])

set(gca,'ytick',[])
set(gca,'xtick',[-0.04 0 0.04]) 
set(gca,'xticklabel',[])
ylabel('Energy [eV]')
ThesisFigPres_DP
legend('hide')
grid off
legend([h2 h3],'trap states','hole')

export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\PooleFrenkel')


==> figures/INTRO/raw/PlotBasicDeviceCharacteristics.m <==
clear all
close all

cd('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\FullStudy')

load('DeviceCharacteristics_GST_X5Y4_T20C_NoOffset.mat')

% for loop_cells = 1:20
%     if max(loop_cells == [10 6])
%     idx = find(Single.site{loop_cells}.RESETstate.RESET_I(1,:) == Single.site{loop_cells}.RESETstate.RESET_I_acdc(1,level));
%     
%     figure(loop_cells)
%     title(num2str(loop_cells))
%     hold on
%     plot(Single.site{loop_cells}.RESETstate.V_DC{1,level},Single.site{loop_cells}.RESETstate.I_DC{1,level})
%     
%     plot(Single.site{loop_cells}.RESETstate.V_AC{1,idx},Single.site{loop_cells}.RESETstate.I_AC{1,idx})
%     set(gca,'yscale','log')
%     end
% end

%% cell 6
level = 2;
cell = 10;
repeat = 1;
figure(100)

RESET = Single.site{cell}.RESETstate;
SET = Single.site{cell}.SETstate;

idx_sat = find(RESET.I_DC{1,level}>8e-7,1,'first');
idx_ac = find(RESET.RESET_I(1,:) == RESET.RESET_I_acdc(repeat,level));


% get the DC part
I_DC = RESET.I_DC{repeat,level}(40:idx_sat);
V_DC = RESET.V_DC{repeat,level}(40:idx_sat);

% get the AC part
I_AC = RESET.I_AC{repeat,idx_ac};
V_AC = RESET.V_AC{repeat,idx_ac};

figure(1)
color = colormap('copper');
yyaxis left
hold on
plot([1:numel(V_AC)]*2e-1,V_AC,'color',color(1,:))
ylabel('Cell voltage [V]')
set(gca,'ycolor',color(1,:))
ylim([-0.1 1.3])
ThesisFigPres_SP
a = get(gca,'children');
set (a,'linewidth',4);
set(gca,'fontsize',20)

color_idx = 40;
yyaxis right
hold on
plot([1:numel(V_AC)]*2e-1,I_AC*1e6,'color',color(color_idx,:))
ylabel('Cell current [\muA]')
xlabel('Time [ns]')
set(gca,'ycolor',color(color_idx,:))
ylim([-25 700])

xlim([0 725])
ThesisFigPres_SP
a = get(gca,'children');
set (a,'linewidth',4);
set(gca,'fontsize',20)

legend('hide')

set(gca,'fontsize',20)


export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\ThresholdSwitching')

idx_res = find(I_AC(1:find(I_AC==max(I_AC)))<5e-6,1,'last');
idx_stop = find(V_AC>0.1,1,'last')+150;

I_AC = I_AC(idx_res:idx_stop);
V_AC = V_AC(idx_res:idx_stop);

% smoothen after snapback
idx_max = find(V_AC == max(V_AC));
idx_snap = find(V_AC(1:idx_max) == min(V_AC(1:idx_max)));

V_snap = V_AC(1:idx_snap);
I_snap = I_AC(1:idx_snap);

I_AC = I_AC(idx_snap:end);
V_AC = V_AC(idx_snap:end);

filter = 20;

I_AC = movmean(I_AC,20);
V_AC = movmean(V_AC,20);

I_merge = [I_DC; I_snap; I_AC];
V_merge = [V_DC; V_snap; V_AC];

color1 = cbrewer('seq','Blues',9);
color2 = cbrewer('seq','Reds',9);

idx_max = find(V_merge == max(V_merge));

figure(100)
hold on
plot(V_merge(1:idx_max),I_merge(1:idx_max),'-','color',color2(7,:))
plot(V_merge(idx_max:end),I_merge(idx_max:end),'-','color',color1(7,:))

% plot(V_DC,I_DC)
% plot(V_snap,I_snap)
% plot(V_AC,I_AC)
set(gca,'yscale','log')
xlim([0 1.5])
xlabel('Cell voltage [V]')
ylabel('Cell current [\muA]')

ThesisFigPres_SP

figure(300)
hold on
plot(V_merge(1:idx_max),V_merge(1:idx_max)./I_merge(1:idx_max),'-','color',color2(7,:))
plot(V_merge(idx_max:end),V_merge(idx_max:end)./I_merge(idx_max:end),'-','color',color1(7,:))
plot(1.126,71304,'kx')
% plot(V_DC,V_DC./I_DC)
% plot(V_snap,V_snap./I_snap)
% plot(V_AC,V_AC./I_AC)
set(gca,'yscale','log')
xlim([0 1.5])
xlabel('Cell voltage [V]')
ylabel('Cell resistance[\Omega]')
legend('RESET','SET/R_{dyn}','location','west')
ThesisFigPres_SP

export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\Device_RVcurve')

%% SET window

close all
clear all
cd('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\BasicCharacterization\SetSpeed_SquarePulse\Extended')
addpath('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\CodesPlot\ADs')

%% data set 1 -- Vmax = 1.75
load('W48_CH13_A1_D21Apr20_T124434_SetSpeed_C6R5_R2CD24_310')

for loop_Amp = 1:14
    
    for loop_width = 1:20
    
        Pulse.V = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_V(:,' num2str(loop_width) ')']);
        Pulse.I = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_I(:,' num2str(loop_width) ')']);
        Pulse.Ts = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_Ts']);
        
        plot_flag = 0;  
        
        EP.Reset.W = EP.State.W_List(loop_width);
        Analyze = AD_PulseAnalysis_SetSpeed(EP.Reset,Pulse,plot_flag);
        
        Current(loop_Amp,loop_width) = Analyze.Pcell;
        
        
    end
        disp(EP.State.VAmp_List(loop_Amp))
        Resistance(loop_Amp,:) = eval(['ED.Reset' num2str(loop_Amp) '.SMUread.R(:,1)']);
        R_set(loop_Amp,:) = eval(['ED.Set' num2str(loop_Amp) '.SMUread.R(:,1)']);
    
end


%% data set 2
load('W48_CH13_A1_D21Apr20_T132038_SetSpeed_C6R5_R2CD24_310')

for loop_Amp = 3:8
    
    for loop_width = 1:20
    
        Pulse.V = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_V(:,' num2str(loop_width) ')']);
        Pulse.I = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_I(:,' num2str(loop_width) ')']);
        Pulse.Ts = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_Ts']);
        
        EP.Reset.W = EP.State.W_List(loop_width);
        Analyze = AD_PulseAnalysis_SetSpeed(EP.Reset,Pulse,plot_flag);
        
        Current(14+loop_Amp-2,loop_width) = Analyze.Pcell;
        
        
    end
        disp(EP.State.VAmp_List(loop_Amp))
        Resistance(14+loop_Amp-2,:) = eval(['ED.Reset' num2str(loop_Amp) '.SMUread.R(:,1)']);
        R_set(14+loop_Amp-2,:) = eval(['ED.Set' num2str(loop_Amp) '.SMUread.R(:,1)']);
    
end

%%-------------------------------------------------------------------------
I_mean = mean(Current,2);


start = find(I_mean*1e6>5,1,'first');

figure(30)
hold on 
h52 = imagesc(Resistance(start:end,:),'CDataMapping','scaled');
h50 = colorbar;
lim = get(h50,'limits');
set(h50,'XTick',[lim(1) 3e6 1e7 3e7 lim(2)]);
set(h50,'XTickLabel',{'0.78','3','10','30','51'})
title(h50,{'R [M\Omega]'})
set(gca,'ColorScale','log')
% caxis([1e7 1e9])
% xlim([25 775])
% ylim([20 190])
ylim([0.5 17+0.5])
xlim([0.5 20+0.5])
set(gca,'xtick',[1:20])
set(gca,'ytick',[1:17])
set(gca,'xticklabel',EP.State.W_List)
set(gca,'yticklabel',round(I_mean(start:end)*1e6))
xtickangle(90)
ylabel('Pulse power [\muW]','fontsize',15)
xlabel('Pulse duration [ns]','fontsize',15)

    FontSize = 13;
    MarkerSize = 9;
    % FigureDimPos = [0.9036    0.6102    0.8167    0.4167];    %LR,TB,Width,Height set(0,'defaultFigurePosition', [1.035,0.43,0.35,0.4])
    FigureDimPos = [0  0  14   11];
    LineWidth = 1.25;

    a = get(gca,'children');
    set(gca,'fontsize',FontSize);
    set(get(gca,'xlabel'),'fontsize',FontSize)
    set(get(gca,'ylabel'),'fontsize',FontSize)
   
    set(gcf,'Units','centimeters');
    set(gcf,'Position',FigureDimPos,'PaperPosition',FigureDimPos,'PaperSize',[7 5.5]);
    set(gcf,'color','w')
    legend('fontsize',FontSize)
    grid on;
    box on 
    legend('hide')
    
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\SetWindow')

%% Programming Curve TE experiment

clear all
close all

addpath('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\CodesPlot\ADs')
cd('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\BasicCharacterization\Reset_TE');

color = cbrewer('seq','Oranges',9);
color = flipud(color);

pattern = 'ProgCurve';
a = dir;
[~,idx] = sort([a.datenum]);

counter = 0;
step = 0  ;
%% load the correct file
for m=1:length(dir)
    i = idx(m);
    test=regexp(a(i).name,pattern,'match');
    
    if numel(test)==1
        load (a(i).name)
        step = step+1;
        
        for loop_rep = 1:5
            
            for loop_Vamp = 1:9
                
                Pulse.V = eval(['ED.Prog' num2str(loop_rep) '.Reset.PUL_V(:,' num2str(loop_Vamp) ')']);
                Pulse.I = eval(['ED.Prog' num2str(loop_rep) '.Reset.PUL_I(:,' num2str(loop_Vamp) ')']);
                Pulse.Ts = ED.Prog1.Reset.PUL_Ts;
                
                if loop_rep == 1 && loop_Vamp == 8
                    plot_flag = 0;
                else
                    plot_flag = 0;
                end
                
                
                Analyze = AD_PulseAnalysis_TEStudy(EP.Reset,Pulse,plot_flag);
                
                Icell(loop_Vamp,loop_rep) = Analyze.Icell;
                Pcell(loop_Vamp,loop_rep) = Analyze.Pcell;
            end
            
        end
        
        if max(EP.Reset.TE == [3,100,500,1000,1500,3000])
            counter = counter+1;
            disp(EP.Reset.TE)
            figure(10)
            hold on
            Err = std(RD.Prog.Reset.M0(1:end-1,:)');
            errorbar(mean(Pcell(1:end-1,:),2)*1e6,mean(RD.Prog.Reset.M0(1:end-1,:),2)/1e6,Err/1e6,'-','color',color(counter,:))
            set(gca,'yscale','log')
            TE(counter) = EP.Reset.TE;
            
            %                 figure(20)
            %                 hold on
            %                 plot(EP.Reset.VAmp_List,mean(Icell,2)*1e6,'x','color',color(counter+2,:))
            %                 ibmFigPres
            %                 set(gca,'yscale','lin')
            %                 xlabel('V_{amp} [V]')
            %                 ylabel('Current [\muA]')
            
        end
        
        
    end
    
end

figure(10)
xlabel('RESET power [\muW]')
ylabel('Device resistance [M\Omega]')
xlim([0 1000])
h41 = legend(num2str([3,100,500,1000,1500,3000]'),'location','northwest');
title(h41,'Trailing edge','fontweight','normal')
ThesisFigPres_SP
    
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\ProgrammingCurve')


==> figures/INTRO/raw/PlotBasicDeviceCharacteristics2.m <==


close all
clear all
cd('C:\Users\6G4046848\Desktop\Kaibab\Experiments\BasicCharacterization\Thesis')
addpath('C:\Users\6G4046848\Desktop\Kaibab\Experiments\CodesPlot\ADs')

%% SET window

load('W48_CH13_A1_D29Nov21_T163213_SetSpeed_dGST500_three')
plot_flag = 0;
for loop_Amp = 1:41
    
    for loop_width = 1:30
    
        Pulse.V = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_V(:,' num2str(loop_width) ')']);
        Pulse.I = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_I(:,' num2str(loop_width) ')']);
        Pulse.Ts = eval(['ED.Reset' num2str(loop_Amp) '.Rep1.PUL_Ts']);
        
        plot_flag = 0;  
        
        EP.Reset.W = EP.State.W_List(loop_width);
        Analyze = AD_PulseAnalysis_SetSpeed(EP.Reset,Pulse,plot_flag);
        
        Current(loop_Amp,loop_width) = Analyze.Pcell;
           
    end
 
        Resistance(loop_Amp,:) = max(eval(['ED.Reset' num2str(loop_Amp) '.SMUread.R'])');
   
end

%%-------------------------------------------------------------------------
I_mean = median(Current(:,3:end),2);

start = 10; %find(I_mean*1e6>5,1,'first');

figure(30)
hold on 
h52 = imagesc(log10(Resistance(start:end,:)/1e6),'CDataMapping','scaled');
h50 = colorbar;
lim = get(h50,'limits');
set(h50,'XTick',[round(lim(1),1) -1 -0.5 0 0.5 round(lim(2),1)]);
title(h50,{'log_{10}(R /M\Omega)'})
ylim([0.5 30+0.5])
xlim([0.5 30+0.5])
set(gca,'xtick',[1:2:30])
set(gca,'ytick',[1:2:30])
set(gca,'xticklabel',EP.State.W_List(1:2:end))
set(gca,'yticklabel',round(I_mean(start:2:end)*1e6))
xtickangle(90)
ylabel('Pulse power [\muW]','fontsize',15)
xlabel('Pulse duration [ns]','fontsize',15)

    FontSize = 13;
    MarkerSize = 9;
    FigureDimPos = [0  0  14   11];
    LineWidth = 1.25;

    a = get(gca,'children');
    set(gca,'fontsize',FontSize);
    set(get(gca,'xlabel'),'fontsize',FontSize)
    set(get(gca,'ylabel'),'fontsize',FontSize)
   
    set(gcf,'Units','centimeters');
    set(gcf,'Position',FigureDimPos,'PaperPosition',FigureDimPos,'PaperSize',[7 5.5]);
    set(gcf,'color','w')
    legend('fontsize',FontSize)
    grid on;
    box on 
    legend('hide')
%     
% export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\SetWindow')
% 
% %% TE Study
% close all
% 
% steps = [1 2 4 7 9 10 13];
% TE = [3 50 150 300 500 1000 2500];
% 
% figure(10)
% hold on
% 
% color = cbrewer('seq','Oranges',9);
% color = flipud(color);
% 
% for loop_files = 1:7
%       
%     load(['W48_CH13_A1_D07Dec21_T093533_ProgCurve_TE_' num2str(TE(loop_files)) 'ns_Step' num2str(steps(loop_files)) '_dGST500'])
% 
%     errorbar(mean(RD.Prog.Reset.Pcell(7:24,:)*1e6,2),mean(RD.Prog.Reset.M0(7:24,:),2)/1e6,std(RD.Prog.Reset.M0(7:24,:)'/1e6),'color',color(loop_files,:))
%     
%     set(gca,'yscale','log')
%     
% end
% xlim([100 1100])
% ylim([3e-2 2e1])
% 
% xlabel('RESET power [\muW]')
% ylabel('Device resistance [M\Omega]')
% h41 = legend(num2str([3,50, 150, 300,500,1000,2500]'),'location','northwest');
% title(h41,'Trailing edge','fontweight','normal')
% ThesisFigPres_SP
%     
% export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\ProgrammingCurve')


%% Threshold switching

addpath('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\dGST500\Characterize_Final\AD_Codes')
addpath('C:\Users\BenediktKersting\Desktop\Kaibab\Experiments\dGST500\Characterize_Final')


% fileList = {
%     'W48_CH13_A1_D07Dec21_T164641_ThresholdSwitching_GST',
%     'W48_CH13_A1_D07Dec21_T164751_ThresholdSwitching_GST',
%     'W48_CH13_A1_D07Dec21_T221311_ThresholdSwitching_GST',
%     'W48_CH13_A1_D07Dec21_T221435_ThresholdSwitching_GST'
%     };



load('W48_CH13_A1_D07Dec21_T221435_ThresholdSwitching_GST')


VSweep = ED.Reset.Sweep.V(:,1)-1700*ED.Reset.Sweep.I(:,1);
ISweep = ED.Reset.Sweep.I(:,1);
RSweep = VSweep./ISweep;

Pulse.Ts = ED.Set.PUL_Ts;
Pulse.V = ED.Set.PUL_V;
Pulse.I = ED.Set.PUL_I;

Analyze = AD_PulseAnalysis_Vth(EP.Set,Pulse,0);

VTransient = Analyze.V_trace;
ITransient = Analyze.I_trace;
RTransient = VTransient./ITransient;
Time = Analyze.time;

Vth = Analyze.V_th;

start = find(ITransient>3e-6,1,'first');
stop = find(VTransient > 0.05,1,'last');

Vmerge = [VSweep' VTransient(start:stop)];
Rmerge = [RSweep' RTransient(start:stop)];

cryst = find(Rmerge < 1750, 1, 'first');

color1 = cbrewer('seq','Blues',9);
color2 = cbrewer('seq','Reds',9);

figure(10)
hold on
h1 = plot(Vmerge(1:cryst), Rmerge(1:cryst),'-','color',color2(7,:));
h2 = plot(Vmerge(cryst:end), Rmerge(cryst:end),'-','color',color1(7,:));
plot(1.093,99885,'kx')
set(gca,'yscale','log')

legend([h1 h2],'Amorphous','Crystalline','location','west')

xlim([0 1.4])
xlabel('V_{cell} [V]')
ylabel('Device resistance [\Omega]')

ylim([1e3 5e7])
xlim([0 1.5])
ThesisFigPres_SP

export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\Device_RVcurve2')

figure(1)
color = colormap('copper');
yyaxis left
hold on
plot([1:numel(VTransient)]*2,Analyze.V_noise(1:end),'color',color(1,:))
ylabel('V_{cell} [V]')
set(gca,'ycolor',color(1,:))
ylim([-0.1 1.3])
ThesisFigPres_SP
a = get(gca,'children');
set (a,'linewidth',4);
set(gca,'fontsize',20)

color_idx = 40;
yyaxis right
hold on
plot([1:numel(VTransient)]*2,Analyze.I_noise*1e6,'color',color(color_idx,:))
ylabel('I_{cell} [\muA]')
xlabel('Time [ns]')
set(gca,'ycolor',color(color_idx,:))
ylim([-25 750])

xlim([0 10750])
set(gca,'xtick',[424 5424 10424])
set(gca,'xticklabel',{'0','5000','10000'}')
ThesisFigPres_SP
a = get(gca,'children');
set (a,'linewidth',4);
set(gca,'fontsize',20)

legend('hide')
set(gca,'fontsize',20)

export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\INTRO\raw\ThresholdSwitching2')





function AD = AD_PulseAnalysis_Vth(EP,Pulse,PlotFlag)
PUL_Plot_Flag = PlotFlag;

PUL_Vth = 0.1;  
PUL_SP = 50;
PUL_EP = 1550;
% PUL_Idelay = 5.8e-9;              %Delay between voltage and current pulses
PUL_Idelay = 8.9e-9;              %Delay between voltage and current pulses

% %---------- Only if one resistance is ON -------------------------%
AD.RSER = EP.RSER;
% %------------------------------------------------------------------%

Ts = Pulse.Ts;

PUL_V = Pulse.V * EP.Polarity;
PUL_I = Pulse.I * EP.Polarity;

PUL_VOffset = mean(PUL_V(PUL_SP:PUL_EP));
PUL_IOffset = mean(PUL_I(PUL_SP:PUL_EP));
PUL_V = PUL_V - PUL_VOffset;
PUL_I = PUL_I - PUL_IOffset;

PUL_delay_pts=round(PUL_Idelay/Ts);
PUL_I = [PUL_I(round(PUL_delay_pts+1:end)), zeros(1,round(PUL_delay_pts))]; % correct Current signal by delay (cut out delay at the beginning; add zeros at the end)
PUL_CorrectionFactor=1;
PUL_V = PUL_V/PUL_CorrectionFactor;
PUL_V = PUL_V - PUL_I * EP.RSER;

PUL_time = 0:Ts:(length(PUL_V)-1)*Ts;PUL_time = PUL_time';
s = find(PUL_V >= PUL_Vth);
PUL_time = PUL_time-PUL_time(s(1));

AD.time = PUL_time;
AD.V_trace = PUL_V; % don't filter
AD.I_trace = PUL_I; % don't filter

level_postswitch = find(AD.I_trace*1e6>50,1,'first');
AD.V_th = max(AD.V_trace(1:level_postswitch));
position = find(AD.V_trace==AD.V_th);
position = position(1);


% start = find(abs(AD.time) == min(abs(AD.time)));
if PlotFlag == 1
    
   figure(555)
   close 
   figure(555)
   hold on
   
   plot(AD.V_trace(1950:5600),AD.I_trace(1950:5600)*1e6,'k-')
   plot(AD.V_trace(position),AD.I_trace(position)*1e6,'rx','markersize',12,'linewidth',2)
   xlabel('V_{cell} [V]')
   ylabel('I_{cell} [\muA]')
   
end
  
% Filter_Fc = 500e6;
Fs = round(1/Ts);
Filter_Fc = Fs/100;

AD.V_noise = ibmFiltLP(AD.V_trace,Fs/10,Fs,1);
AD.I_noise = ibmFiltLP(AD.I_trace,Fs/10,Fs,1);

AD.V_trace = ibmFiltLP(AD.V_trace,Filter_Fc,Fs,1);
AD.I_trace = ibmFiltLP(AD.I_trace,Filter_Fc,Fs,1);

start = find(AD.V_trace > 0.04,1,'first')-250;
stop = find(AD.V_trace > 0.04,1,'last')+250;


AD.time = AD.time(start:stop);
AD.V_trace = AD.V_trace(start:stop);
AD.I_trace = AD.I_trace(start:stop);
AD.V_noise = AD.V_noise(start:stop);
AD.I_noise = AD.I_noise(start:stop);
% figure(1)
% plot(AD.V_trace)
% yyaxis right
% plot(AD.I_trace*1e6)

end

==> figures/INTRO/raw/Presentation_ProgCurve.m <==
clear all

cd('C:\Users\6G4046848\Desktop\Kaibab\Experiments\BasicCharacterization\Thesis')
addpath('C:\Users\6G4046848\Desktop\Kaibab\Experiments\CodesPlot\ADs')


%% TE Study
close all

steps = [1 2 4 7 9 10 13];
TE = [3 50 150 300 500 1000 2500];

figure(10)
hold on

color = cbrewer('seq','Oranges',9);
color = flipud(color);

for loop_files = 1:1
      
    load(['W48_CH13_A1_D07Dec21_T093533_ProgCurve_TE_' num2str(TE(loop_files)) 'ns_Step' num2str(steps(loop_files)) '_dGST500'])

    errorbar(mean(RD.Prog.Reset.Pcell(7:24,:)*1e6,2),mean(RD.Prog.Reset.M0(7:24,:),2)/1e6,std(RD.Prog.Reset.M0(7:24,:)'/1e6))
    
%     set(gca,'yscale','log')
    
end
xlim([200 1100])
% ylim([3e-2 2e1])

xlabel('RESET power [\muW]')
ylabel('Device resistance [M\Omega]')
% h41 = legend(num2str([3,50, 150, 300,500,1000,2500]'),'location','northwest');
% title(h41,'Trailing edge','fontweight','normal')
ThesisFigPres_SP
legend('hide')     
export_fig('-pdf','C:\Users\6G4046848\Documents\PhD_thesis\Presentation\Figures\Introduction\ProgrammingCurve')




==> figures/RELA/raw/Fitting_CR_MN.m <==
%% Code to compare Collective Relaxation + added Meyer Neldel

close all 
clear all

kb = 1.381e-23;
eV = 1.602e-19;
%% Step 1 - load the raw experiment & plot it 

MainPath = 'C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData';

cd('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\Result\Merged')
addpath('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST')

Temperatures = [100 150 200 250 300];
DUT = 29; % #3 

% fitting parameters calculated in FindTau0_ln - reference to compute delta
% Vth
load('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\VthInit_FittingSingle')
Vth0_export = Vth0_export';

%% load the Vth drift experiments
a = dir;
counter = 0;
color = colormap(cool(5));
color2 = cbrewer('div','RdYlGn',10);
color2 = color2([3,9],:);

for loop_Temp = 1:5

    step = 0;
    clear Result
    for loop_folder = 1:length(dir)
        pattern = sprintf('DUT%d_T%d_',DUT,Temperatures(loop_Temp));
        test = regexp(a(loop_folder).name,pattern,'match');

        if numel(test) == 1
            step = step+1;
            load (a(loop_folder).name)

            Vth(loop_Temp,:) = Result.Mean;
            Vth_err(loop_Temp,:) = Result.Std;
            time(loop_Temp,:) = Result.time;

        end
    end
end
    
deltaVth = Vth-Vth0_export(:,3); 


%% load the Collective parameters

load('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\FitParams_Collective')

T = [100:50:300]';

A = ResultCol.A(3);
Sigma0 = ResultCol.Simga0(3);
nuDelSig = ResultCol.nuDelSig(3);
Es = 3;


CR.tau0 = ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T) .* exp(-Sigma0 *Es *eV /kb ./T));
CR.Vth_tau0 = A * (-kb.*T/Es/eV .* log((2*((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T) .* exp(-Sigma0 *Es *eV /kb ./T))) ./ ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T))) -Sigma0);


CR.Fit = A * (-kb.*T/Es/eV .* log((time + ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T) .* exp(-Sigma0 *Es *eV /kb ./T))) ./ ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T))) -Sigma0);

h1 = 1:7;
for loop_T = 1:5

    figure(299)
    hold on
    h1(loop_T) = errorbar(time(loop_T,:),deltaVth(loop_T,:)+0.1*(loop_T-1),Vth_err(loop_T,:),'x','color',color(loop_T,:));
    h1(6) = plot(time(loop_T,:), CR.Fit(loop_T,:)+0.1*(loop_T-1),'-','color',color2(1,:));
    plot(CR.tau0(loop_T),CR.Vth_tau0(loop_T)+0.1*(loop_T-1),'*','color',color2(1,:))
    
end

T = [100:10:500]';
CR.nuVth = - A * kb * T/Es/eV;
T2 = [100:10:700]';
CR.tau0 = ((kb*T2/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T2) .* exp(-Sigma0 *Es *eV /kb ./T2));

figure(100)
hold on
plot(1000./T2,CR.tau0,'-','color',color2(1,:))
set(gca,'yscale','log')

figure(200)
hold on
plot(T,CR.nuVth,'-','color',color2(1,:))


%% load the Meyer Neldel parameters
load('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\MeyerNeldel\FitParams_MeyerNeldel')

T = [100:50:300]';
TMN = 760; 

A = ResultCol.A(3);
Sigma0 = ResultCol.Simga0(3);
nuDelSig = ResultCol.nuDelSig(3);
Es = 3;


MN.tau0 = ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T-1/TMN))));
MN.Vth_tau0 = A * (-kb.*(1./(1./T-1/TMN))/Es/eV .* log((MN.tau0 + ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T-1/TMN))))) ./ ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))))) -Sigma0);


MN.Fit = A * (-kb.*(1./(1./T-1/TMN))/Es/eV .* log((time + ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T-1/TMN))))) ./ ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))))) -Sigma0);
    

for loop_T = 1:5

    figure(299)
    h1(7) = plot(time(loop_T,:), MN.Fit(loop_T,:)+0.1*(loop_T-1),'-','color',color2(2,:));
    plot(MN.tau0(loop_T),MN.Vth_tau0(loop_T)+0.1*(loop_T-1),'x','color',color2(2,:))
    set(gca,'xscale','log')
    xlim([1e-6 1e1])
    xlabel('t_{drift} [s]')
    ylabel('\DeltaV_{th} [V]')
    
end 

ylim([-0.05 0.85])
legend(h1,'100 K','150 K','200 K','250 K','300 K','Fit: CR','Fit: CR + MN','location','northwest')
ThesisFigPres_DP
legend('hide')
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\RELA\raw\Fit_CR_MN_GST')

T = [100:10:500]';
MN.nuVth = -A*kb*(1./(1./T-1/TMN))/Es/eV;
T2 = [100:10:700]';
MN.tau0 = ((kb*(1./(1./T2-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T2-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T2-1/TMN))));

figure(100)
hold on
plot(1000./T2,MN.tau0,'-','color',color2(2,:))
set(gca,'yscale','log')

legend('CR','CR + MN','location','northwest')
xlabel('1000/T [1/K]')
ylabel('\tau_0 [s]')
xlim([1.45 10])

ThesisFigPres_DP
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\RELA\raw\tau0_CR_MN_GST')

figure(200)
hold on
plot(T,MN.nuVth,'-','color',color2(2,:))

legend('CR','CR + MN','location','northwest')
xlabel('Temperature T [K]')
ylabel('\nu_{Vth} [V]')

ThesisFigPres_DP
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\RELA\raw\nuVth_CR_MN_GST')

==> figures/RELA/raw/original1.Fitting_CR_MN.m <==
%% Code to compare Collective Relaxation + added Meyer Neldel

close all 
clear all

kb = 1.381e-23;
eV = 1.602e-19;
%% Step 1 - load the raw experiment & plot it 

MainPath = 'C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData';

cd('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\Result\Merged')
addpath('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST')

Temperatures = [100 150 200 250 300];
DUT = 29; % #3 

% fitting parameters calculated in FindTau0_ln - reference to compute delta
% Vth
load('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\VthInit_FittingSingle')
Vth0_export = Vth0_export';

%% load the Vth drift experiments
a = dir;
counter = 0;
color = colormap(cool(5));
color2 = cbrewer('div','RdYlGn',10);
color2 = color2([3,9],:);

for loop_Temp = 1:5

    step = 0;
    clear Result
    for loop_folder = 1:length(dir)
        pattern = sprintf('DUT%d_T%d_',DUT,Temperatures(loop_Temp));
        test = regexp(a(loop_folder).name,pattern,'match');

        if numel(test) == 1
            step = step+1;
            load (a(loop_folder).name)

            Vth(loop_Temp,:) = Result.Mean;
            Vth_err(loop_Temp,:) = Result.Std;
            time(loop_Temp,:) = Result.time;

        end
    end
end
    
deltaVth = Vth-Vth0_export(:,3); 


%% load the Collective parameters

load('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\FitParams_Collective')

T = [100:50:300]';

A = ResultCol.A(3);
Sigma0 = ResultCol.Simga0(3);
nuDelSig = ResultCol.nuDelSig(3);
Es = 3;


CR.tau0 = ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T) .* exp(-Sigma0 *Es *eV /kb ./T));
CR.Vth_tau0 = A * (-kb.*T/Es/eV .* log((2*((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T) .* exp(-Sigma0 *Es *eV /kb ./T))) ./ ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T))) -Sigma0);


CR.Fit = A * (-kb.*T/Es/eV .* log((time + ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T) .* exp(-Sigma0 *Es *eV /kb ./T))) ./ ((kb*T/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T))) -Sigma0);

h1 = 1:7;
for loop_T = 1:5

    figure(299)
    hold on
    h1(loop_T) = errorbar(time(loop_T,:),deltaVth(loop_T,:)+0.1*(loop_T-1),Vth_err(loop_T,:),'x','color',color(loop_T,:));
    h1(6) = plot(time(loop_T,:), CR.Fit(loop_T,:)+0.1*(loop_T-1),'-','color',color2(1,:));
    plot(CR.tau0(loop_T),CR.Vth_tau0(loop_T)+0.1*(loop_T-1),'*','color',color2(1,:))
    
end

T = [100:10:500]';
CR.nuVth = - A * kb * T/Es/eV;
T2 = [100:10:700]';
CR.tau0 = ((kb*T2/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ T2) .* exp(-Sigma0 *Es *eV /kb ./T2));

figure(100)
hold on
plot(1000./T2,CR.tau0,'-','color',color2(1,:))
set(gca,'yscale','log')

figure(200)
hold on
plot(T,CR.nuVth,'-','color',color2(1,:))


%% load the Meyer Neldel parameters
load('C:\Users\BenediktKersting\Documents\Paper Presentations\ArrestedDrift\PubDriftData\GST\MeyerNeldel\FitParams_MeyerNeldel')

T = [100:50:300]';
TMN = 760; 

A = ResultCol.A(3);
Sigma0 = ResultCol.Simga0(3);
nuDelSig = ResultCol.nuDelSig(3);
Es = 3;


MN.tau0 = ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T-1/TMN))));
MN.Vth_tau0 = A * (-kb.*(1./(1./T-1/TMN))/Es/eV .* log((MN.tau0 + ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T-1/TMN))))) ./ ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))))) -Sigma0);


MN.Fit = A * (-kb.*(1./(1./T-1/TMN))/Es/eV .* log((time + ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T-1/TMN))))) ./ ((kb*(1./(1./T-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T-1/TMN))))) -Sigma0);
    

for loop_T = 1:5

    figure(299)
    h1(7) = plot(time(loop_T,:), MN.Fit(loop_T,:)+0.1*(loop_T-1),'-','color',color2(2,:));
    plot(MN.tau0(loop_T),MN.Vth_tau0(loop_T)+0.1*(loop_T-1),'x','color',color2(2,:))
    set(gca,'xscale','log')
    xlim([1e-6 1e1])
    xlabel('t_{drift} [s]')
    ylabel('\DeltaV_{th} [V]')
    
end 

ylim([-0.05 0.85])
legend(h1,'100 K','150 K','200 K','250 K','300 K','Fit: CR','Fit: CR + MN','location','northwest')
ThesisFigPres_DP
legend('hide')
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\RELA\raw\Fit_CR_MN_GST')

T = [100:10:500]';
MN.nuVth = -A*kb*(1./(1./T-1/TMN))/Es/eV;
T2 = [100:10:700]';
MN.tau0 = ((kb*(1./(1./T2-1/TMN))/nuDelSig / Es /eV) .* exp (Es * eV / kb ./ (1./(1./T2-1/TMN))) .* exp(-Sigma0 *Es *eV /kb ./(1./(1./T2-1/TMN))));

figure(100)
hold on
plot(1000./T2,MN.tau0,'-','color',color2(2,:))
set(gca,'yscale','log')

legend('CR','CR + MN','location','northwest')
xlabel('1000/T [1/K]')
ylabel('\tau_0 [s]')
xlim([1.45 10])

ThesisFigPres_DP
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\RELA\raw\tau0_CR_MN_GST')

figure(200)
hold on
plot(T,MN.nuVth,'-','color',color2(2,:))

legend('CR','CR + MN','location','northwest')
xlabel('Temperature T [K]')
ylabel('\nu_{Vth} [V]')

ThesisFigPres_DP
export_fig('-pdf','C:\Users\BenediktKersting\Documents\PhD_thesis\tex\figures\RELA\raw\nuVth_CR_MN_GST')
